Robust Unsupervised Adaptation of a Speech Recogniser Using Entropy Minimisation and Speaker Codes

Speech recognisers usually perform optimally only in a specific environment and need to be adapted to work well in another. For adaptation to a new speaker, there is often too little data for fine-tuning to be robust, and that data is usually unlabelled. This paper proposes a combination of approaches to make adaptation to a single minute of data robust. First, instead of estimating the adaptation parameters with cross-entropy on a single error-prone hypothesis or "pseudo-label", this paper proposes a novel loss function, the conditional entropy over complete hypotheses. Using multiple hypotheses makes adaptation more robust to errors in the initial recognition. Second, a "speaker code" characterises a speaker in a vector short enough that it requires little data to estimate. On a far-field noise-augmented version of Common Voice, the proposed scheme yields a 20% relative improvement in word error rate on one minute of adaptation data, increasing on 10 minutes to 29%.

==> figure/injection_layers/make_figure.sh <==
#!/bin/bash

set -eux

InputFiles="injection_layers"
OutputFiles="injection_layers"

cp ../*.asy ../../symbols.tex .

# Generate a PDF while working.
# Generate a PNG for showing quickly
# Generate a SVG for importing into Inkscape to export to EMF for Powerpoint.
for OutputFormat in pdf  #png svg
do
    for InputFile in $InputFiles
    do
        asy -tex xelatex -f${OutputFormat} ${InputFile}
    done
done

rm style.asy graphical.asy local_style.asy thermometer.asy graph_caption.asy settings_paper.asy symbols.tex


# # Convert to EMF for Powerpoint.
# for OutputFile in $OutputFiles
# do
#     # Note that newer versions of Inkscape may require different arguments:
#     # https://wiki.inkscape.org/wiki/Using_the_Command_Line#Export_files
#     /usr/bin/inkscape --export-emf=${OutputFile}.emf ${OutputFile}.svg
# done

==> figure/per_speaker/process_wers.py <==
import csv
from typing import List


def read_wers(file_name: str, column_names: List[str]):
    rows = iter(csv.reader(open(file_name)))

    heading = {name: index for (index, name) in enumerate(next(rows))}

    column_indices = [heading[column_name] for column_name in column_names]

    for row in rows:
        if row == []:
            continue
        yield [row[index] for index in column_indices]


def get_metric(file_name: str, column_name: str):
    result = {
        speaker: float(metric)
        for (speaker, metric) in read_wers(file_name, ["spkid", column_name])
    }
    print(f"{file_name}: average {column_name}: {sum(result.values()) / len(result)}")
    return result


def subtract(left, right):
    speakers = set(left)
    assert speakers == set(right)
    return {speaker: (left[speaker] - right[speaker]) for speaker in speakers}


lora_file_name = "wer_summary_pre_adapt_lora_1_min_no_val_minet.csv"
speaker_code_file_name = "wer_summary_pre_adapt_spkcode_1_min_no_val_minet.csv"
speaker_code_lora_file_name = "wer_summary_pre_adapt_dual_adapt_1_min_no_val_minet.csv"

speaker_independent_wers = get_metric(lora_file_name, "pretestwer")
speakers = set(speaker_independent_wers)
speaker_code_wers = get_metric(speaker_code_file_name, "posttestwer")
lora_wers = get_metric(lora_file_name, "posttestwer")
speaker_code_lora_wers = get_metric(speaker_code_lora_file_name, "posttestwer")

speaker_code_improvements = subtract(speaker_code_wers, speaker_independent_wers)
lora_improvements = subtract(lora_wers, speaker_independent_wers)
speaker_code_lora_improvements = subtract(
    speaker_code_lora_wers, speaker_independent_wers
)


average_improvements_swapped = sorted(
    [
        (
            (
                speaker_code_improvements[speaker]
                + lora_improvements[speaker]
                + speaker_code_lora_improvements[speaker]
            )
            / 3,
            speaker,
        )
        for speaker in speakers
    ]
)

speakers_in_order = [speaker for (_, speaker) in average_improvements_swapped]

for file_name, improvements in [
    ("speaker_code_improvements.txt", speaker_code_improvements),
    ("lora_improvements.txt", lora_improvements),
    ("speaker_code_lora_improvements.txt", speaker_code_lora_improvements),
]:
    with open(file_name, "w") as f:
        for speaker in speakers_in_order:
            f.write(f"{improvements[speaker]}\n")

